Temporal FiLM: Capturing Long-Range Sequence Dependencies with Feature-Wise Modulations

Learning representations that accurately capture long-range dependencies in sequential inputs -- including text, audio, and genomic data -- is a key problem in deep learning. Feed-forward convolutional models capture only feature interactions within finite receptive fields while recurrent architectures can be slow and difficult to train due to vanishing gradients. Here, we propose Temporal Feature-Wise Linear Modulation (TFiLM) -- a novel architectural component inspired by adaptive batch normalization and its extensions -- that uses a recurrent neural network to alter the activations of a convolutional model. This approach expands the receptive field of convolutional sequence models with minimal computational overhead. Empirically, we find that TFiLM significantly improves the learning speed and accuracy of feed-forward neural networks on a range of generative and discriminative learning tasks, including text classification and audio super-resolution

==> figures/specfig.py <==
import matplotlib
# Force matplotlib to not use any Xwindows backend.
matplotlib.use('Agg')

import sys
import numpy as np
import librosa

from matplotlib import pyplot as plt

N_FFT = 2048

# ----------------------------------------------------------------------------

def get_spectum_from_file(filename):
  x, fs = librosa.load(filename)
  return get_spectum(x)

def get_spectum(x):    
  S = librosa.stft(x, N_FFT)
  p = np.angle(S)
  
  S = np.log1p(np.abs(S))  
  return S

if __name__ == '__main__':
  S1 = get_spectum_from_file(sys.argv[1])
  S2 = get_spectum_from_file(sys.argv[2])
  S3 = get_spectum_from_file(sys.argv[3])

  plt.figure(figsize=(12,6))

  plt.subplot(311)
  plt.title('High-Resolution Audio Signal $y$')
  plt.imshow(S1.T)
  plt.ylim([90,40])
  plt.xlim([0,700])
  plt.ylabel('Frame')
  # plt.xlabel('Frequency')
  # plt.tight_layout()

  plt.subplot(312)
  plt.title('Low-Resolution Audio Signal $x$ subsampled at 4x')
  plt.imshow(S2.T)
  plt.ylim([90,40])
  plt.xlim([0,700])
  plt.ylabel('Frame')
  # plt.xlabel('Frequency')
  # plt.tight_layout()

  plt.subplot(313)
  plt.title('High-quality reconstruction of $y$ from $x$')
  plt.imshow(S3.T)
  plt.ylim([90,40])
  plt.xlim([0,700])
  plt.ylabel('Frame')
  plt.xlabel('Frequency')
  plt.tight_layout()

  plt.savefig('spectrogram.png')
